GC-MoE K3: A Green-Context Role Graph for Latent Mixture-of-Experts Decode

Kimi K3 combines a latent routed mixture of experts with full-width shared experts. A complete feed-forward evaluation must score and select experts, project tokens into the latent space, exchange tokens across expert-parallel ranks, compute the routed and shared branches, and normalize and project the routed sum before joining the branches. We present GC-MoE K3, a datacenter Blackwell implementation that schedules this entire evaluation as a CUDA Graph across two Green Contexts. Five base roles split input projection, routing, dispatch, expert computation, and finalization. Dispatch can fill the routed input ring while the compute partition evaluates shared experts. Finalize waits for the expert owners needed by each token and overlaps routed reduction and RMSNorm with loading the output projection weights. Conditional roles reuse the communication partition for routed computation and reduce split-$K$ projection partials. On GB200 at EP8, EP16, and EP32, the operator is faster at all 24 measured configurations than the paired SGLang-style reference (mean speedup $1.1324\times$). A comparison with historical vLLM-style measurements gives $1.3651\times$ across the same 24 shapes. Both latency comparisons time single-layer graph replay on synthetic K3-shaped inputs with a residual prefix. The separate paired numerical suite passes all 142 cases and 2,936 rank checks.

==> anc/build_figures.py <==
"""Regenerate the paper's observed latencies and derived speedup statistics."""
from pathlib import Path
import csv
from decimal import Decimal
from statistics import mean

import matplotlib.pyplot as plt
from matplotlib.ticker import FixedFormatter, FixedLocator, NullLocator

SCRIPT_DIR = Path(__file__).resolve().parent
ROOT = SCRIPT_DIR.parent if SCRIPT_DIR.name == "anc" else SCRIPT_DIR
DATA = ROOT / "data"
SIZES = (8, 16, 32)
TOKENS = (1, 2, 4, 8, 16, 32, 64, 128)
FIELDS = ("ep", "tokens_per_rank", "global_tokens", "gc_us", "sglang_us", "vllm_us")


def read_latency():
    source = (SCRIPT_DIR / "data" / "gb200_gc_moe_k3_report.md").read_text()
    section = source.split("## Kimi K3 decode 性能\n", 1)[1].split("\n## ", 1)[0]
    cases = []
    for line in section.splitlines():
        cols = [s.strip() for s in line.strip("|").split("|")]
        if not cols[0].isdigit():
            continue
        ep, tokens, total = map(int, cols[:3])
        gc, sg, vl = map(Decimal, cols[3:6])
        assert ep * tokens == total and all(v > 0 for v in [gc, sg, vl])
        for calc, reported in zip((sg / gc, vl / gc), cols[6:8]):
            assert abs(calc - Decimal(reported.removesuffix("×"))) < Decimal("0.000001")
        cases.append(dict(zip(FIELDS, (ep, tokens, total, gc, sg, vl))))
    assert [(r["ep"], r["tokens_per_rank"]) for r in cases] == [
        (ep, tokens) for ep in SIZES for tokens in TOKENS
    ]
    return cases


def summarize(rows, key):
    ratios = [row[key] / row["gc_us"] for row in rows]
    return mean(ratios), min(ratios), max(ratios), sum(x > 1 for x in ratios)


def write_values(cases):
    with (DATA / "latency.csv").open("w", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=FIELDS)
        writer.writeheader()
        writer.writerows(cases)
    summary, tex_rows, latency_rows = [], [], []
    for ep in (*SIZES, None):
        rows = [r for r in cases if ep is None or r["ep"] == ep]
        sg, vl = (summarize(rows, field) for field in ("sglang_us", "vllm_us"))
        label = f"EP{ep}" if ep else "All"
        summary.append(dict(ep=label, points=len(rows), sglang_mean=sg[0], sglang_min=sg[1],
                            sglang_max=sg[2], sglang_wins=sg[3], vllm_mean=vl[0],
                            vllm_min=vl[1], vllm_max=vl[2], vllm_wins=vl[3]))
        tex_rows.append(
            f"{label} & {len(rows)} & {sg[0]:.4f} & {sg[2]:.4f} & {vl[0]:.4f} & {vl[2]:.4f}"
            + r" \\"
        )
    with (DATA / "speedup_summary.csv").open("w", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=list(summary[0]))
        writer.writeheader()
        writer.writerows(summary)
    for row in cases:
        if row["tokens_per_rank"] == 1 and row["ep"] != 8:
            latency_rows.append(r"\midrule")
        latency_rows.append(
            f"{row['ep']} & {row['tokens_per_rank']} & {row['global_tokens']}"
            f" & {row['gc_us']:.3f} & {row['sglang_us']:.3f} & {row['vllm_us']:.3f}"
            + r" \\"
        )
    tex_rows.append(r"\bottomrule")
    latency_rows.append(r"\bottomrule")
    (DATA / "speedup_rows.tex").write_text("\n".join(tex_rows) + "\n")
    (DATA / "latency_rows.tex").write_text("\n".join(latency_rows) + "\n")
    return summary


def plot(cases):
    """Latency curves and horizontal dumbbells comparing the two measured speedup ratios."""
    width, height = 480, 328
    ink, muted = "#172A46", "#4C6074"
    variants = (
        ("gc_us", "GC-MoE K3", "#007A75", "o", "-"),
        ("sglang_us", "SGLang (paired)", "#7151AC", "s", "-"),
        ("vllm_us", "vLLM (historical)", "#C65929", "^", "-"),
    )
    plt.rcParams.update({"font.family": "DejaVu Sans", "font.size": 8.0, "pdf.fonttype": 42})
    fig = plt.figure(figsize=(width / 72, height / 72))
    page = fig.add_axes([0, 0, 1, 1], xlim=(0, width), ylim=(height, 0))
    page.axis("off")

    def label(x, y, text, size=8, color=ink, weight="normal", align="left"):
        page.text(x, y, text, fontsize=size, color=color, fontweight=weight,
                  ha=align, va="center")

    def heading(letter, title, y):
        label(1, y, letter, 12, "#006F72", "bold")
        label(18, y, title, 11.4, ink, "bold")

    heading("a", "Decode latency (µs)", 10)
    for x, (_, name, color, marker, _) in zip((168, 258, 365), variants):
        page.plot([x, x+13], [10, 10], color=color, lw=1.5)
        page.plot([x+6.5], [10], color=color, marker=marker, ms=3.9, mec="white", mew=.4)
        label(x+17, 10, name, 8.0)
    for index, ep in enumerate(SIZES):
        series = [r for r in cases if r["ep"] == ep]
        left, top, panel_width, panel_height = 26 + index * 153.0, 39, 140, 90
        ax = fig.add_axes([left/width, (height-top-panel_height)/height,
                           panel_width/width, panel_height/height])
        label(left + panel_width/2, 28, f"EP{ep}", 9.4, ink, "bold", "center")
        ax.set_xscale("log", base=2)
        ax.set_xlim(2**-.23, 2**7.23)
        ax.set_ylim(95, 470)
        ax.set_yticks((100, 200, 300, 400))
        ax.xaxis.set_major_locator(FixedLocator(TOKENS))
        ax.xaxis.set_major_formatter(FixedFormatter([str(t) for t in TOKENS]))
        ax.xaxis.set_minor_locator(NullLocator())
        ax.tick_params(which="both", length=0, labelsize=8, colors=muted, pad=3)
        if index:
            ax.tick_params(axis="y", labelleft=False)
        for spine in ax.spines.values():
            spine.set_visible(False)
        ax.grid(axis="y", color="#D0DBE4", linewidth=.57)
        ax.set_axisbelow(True)
        for key, _, color, marker, linestyle in variants:
            ax.plot(TOKENS, [float(r[key]) for r in series], color=color, ls=linestyle,
                    marker=marker, markersize=4.2, markeredgecolor="white",
                    markeredgewidth=.48, lw=1.6, solid_capstyle="round")
    label(252, 153, "Tokens per rank", 8.4, muted, align="center")
    page.plot([1, 479], [164, 164], color="#C4D4DE", lw=.65)

    heading("b", "Speedup of GC-MoE K3", 178)
    references = variants[1:]
    for x, (_, name, color, marker, _) in zip((258, 365), references):
        page.plot(x+6.5, 178, color=color, marker=marker, ms=4.8,
                  mec="white", mew=.45)
        label(x+17, 178, name, 8.0)

    peaks = {key: max(row[key] / row["gc_us"] for row in cases)
             for key, *_ in references}
    for index, ep in enumerate(SIZES):
        series = [row for row in cases if row["ep"] == ep]
        left, top, panel_width, panel_height = 30 + index*153, 202, 132, 94
        ax = fig.add_axes([left/width, (height-top-panel_height)/height,
                           panel_width/width, panel_height/height])
        label(left + panel_width/2, 193, f"EP{ep}", 9.4, ink, "bold", "center")
        ax.set_xlim(.985, 1.62)
        ax.set_ylim(len(series)-.4, -.6)
        ax.set_xticks((1., 1.2, 1.4, 1.6), ("1.0", "1.2", "1.4", "1.6"))
        ax.set_yticks(range(len(series)), [str(row["tokens_per_rank"]) for row in series])
        ax.tick_params(length=0, labelsize=8, colors=muted, pad=3)
        ax.tick_params(axis="y", labelleft=(index == 0))
        for spine in ax.spines.values():
            spine.set_visible(False)
        for tick in (1.2, 1.4, 1.6):
            ax.axvline(tick, color="#DAE3EB", lw=.55, zorder=0)
        ax.axvline(1., color="#91A4B7", ls=(0, (2.3, 2.3)), lw=.85, zorder=0)

        for y, row in enumerate(series):
            points = [row[key] / row["gc_us"] for key, *_ in references]
            ax.plot([float(ratio) for ratio in points], [y, y],
                    color="#B4A9B9", lw=1.7, solid_capstyle="round", zorder=1)
            for ratio, (key, _, color, marker, _) in zip(points, references):
                ax.plot(float(ratio), y, marker=marker, ms=5.6, mfc=color, mec="white",
                        mew=.6, linestyle="none", zorder=3)
                if ratio == peaks[key]:
                    above = key == "vllm_us"
                    ax.annotate(f"{ratio:.2f}×", (float(ratio), y),
                                xytext=(0, 4.3) if above else (-4.5, 0), textcoords="offset points",
                                ha="center" if above else "right", va="bottom" if above else "center",
                                fontsize=7.8,
                                fontweight="bold", color=color, annotation_clip=False,
                                bbox=dict(fc="white", ec="none", pad=.25))
    page.text(6.5, 249, "Tokens per rank", fontsize=8.3, color=muted,
              ha="center", va="center", rotation=90)
    label(249, 321, "Speedup (baseline latency / GC latency)", 8.4, muted, align="center")
    fig.savefig(ROOT / "figures" / "decode_latency.pdf",
                metadata={"CreationDate": None, "ModDate": None})
    plt.close(fig)


if __name__ == "__main__":
    records = read_latency()
    for item in write_values(records):
        print(item["ep"], f'{item["sglang_mean"]:.6f}', f'{item["vllm_mean"]:.6f}')
    plot(records)


==> anc/data/gb200_gc_moe_k3_report.md <==
# GB200 8、16、32 卡 GC MoE K3 精度与 decode 性能

**精度结论**　本轮 GC 与 SGLang 对照通过 **142/142 个用例、2936/2936 个 rank 检查**。历史 GC 与 vLLM 对照也通过了全部 142 个用例、2936 个 rank 检查。GC、SGLang 和 vLLM 最低余弦相似度分别为 0.999995、0.999996、0.999996。

**性能结论**　24 个 EP 与 token 组合中，GC 在 **24/24** 个点快于 SGLang，在 **24/24** 个点快于 vLLM。逐点等权平均加速比分别为 **1.1324×** 和 **1.3651×**。

| 模型 | EP | decode 点数 | SGLang / GC | 对 SGLang 平均加速收益 | 对 SGLang 平均延迟下降 | vLLM / GC | 对 vLLM 平均加速收益 | 对 vLLM 平均延迟下降 |
| --- | --- | --- | --- | --- | --- | --- | --- | --- |
| Kimi K3 | 8 | 8 | 1.110222× | +11.0222% | +9.8523% | 1.296246× | +29.6246% | +22.6282% |
| Kimi K3 | 16 | 8 | 1.135426× | +13.5426% | +11.8555% | 1.375552× | +37.5552% | +27.0117% |
| Kimi K3 | 32 | 8 | 1.151438× | +15.1438% | +12.9793% | 1.423632× | +42.3632% | +29.2856% |
| Kimi K3 | 全部 | 24 | 1.132362× | +13.2362% | +11.5624% | 1.365143× | +36.5143% | +26.3085% |

## 模型与数据口径

2026-11-23 · GC MoE 0.7.0 · NVIDIA GB200（L20A）· CUDA Graph · 带 prefix 的 Kimi K3 decode。输入为注意力后的 BF16 hidden states，输出为 routed 分支经 RMSNorm 和 BF16 升维后与 shared expert、prefix 的 BF16 加和。

| 模型 | H | I | routed experts | top-k | shared H | shared I | shared experts | 激活 |
| --- | --- | --- | --- | --- | --- | --- | --- | --- |
| Kimi K3 | 3584 | 3072 | 896 | 16 | 7168 | 6144 | 2 | SiTU |

routed 采用 FP8 激活与 FP4 权重，shared 采用 BF16 权重，SiTU 参数为 beta=4、linear_beta=25。延迟取各 rank 回放时延中位数的最大值。GC 与 SGLang 的精度和性能均取本轮 SGLang 对照组（PyTorch 2.13）的实测值。vLLM 的精度、延迟和吞吐数据沿用上一份报告（PyTorch 2.14）。两列加速比分别以 SGLang、vLLM 的延迟除以同一 GC 延迟。每个 EP 内八点等权，整体对 24 点等权。

## 精度

每个用例在每个 rank 上计一次检查，rank 检查数等于用例数乘以 EP。默认八档的最大输入为每 rank 128 个 token。余弦相似度阈值为 0.99，相对 L2 阈值为 0.02。“GC 与 SGLang 最小 cosine”来自本轮对照，“GC 与 vLLM 最小 cosine”沿用上次两者的配对结果。每个算子的误差均相对于其独立 BF16 参考输出。

| EP | 类别 | 用例数 | 每套 rank 检查 | GC 最小 cosine | GC 最大相对 L2 | GC 最大绝对误差 | SGLang 最小 cosine | SGLang 最大相对 L2 | SGLang 最大绝对误差 | vLLM 最小 cosine | vLLM 最大相对 L2 | vLLM 最大绝对误差 | 结果 |
| --- | --- | --- | --- | --- | --- | --- | --- | --- | --- | --- | --- | --- | --- |
| 8 | default | 8 | 64 | 0.999995410 | 0.003025480 | 0.500000000 | 0.999997973 | 0.002018749 | 0.500000000 | 0.999997854 | 0.002044154 | 0.500000000 | 通过 |
| 8 | boundary | 15 | 120 | 0.999997139 | 0.002404836 | 0.500000000 | 0.999998152 | 0.001961348 | 0.500000000 | 0.999998212 | 0.001859217 | 0.500000000 | 通过 |
| 8 | asymmetric | 14 | 112 | 0.999995410 | 0.003025480 | 0.500000000 | 0.999998033 | 0.002018502 | 0.500000000 | 0.999997854 | 0.002043648 | 0.500000000 | 通过 |
| 16 | default | 8 | 128 | 0.999995410 | 0.003025480 | 0.500000000 | 0.999997437 | 0.002274619 | 0.500000000 | 0.999997258 | 0.002321602 | 0.500000000 | 通过 |
| 16 | boundary | 15 | 240 | 0.999997139 | 0.002404836 | 0.500000000 | 0.999997854 | 0.002079466 | 0.500000000 | 0.999997973 | 0.001995493 | 0.500000000 | 通过 |
| 16 | asymmetric | 22 | 352 | 0.999995410 | 0.003025480 | 0.500000000 | 0.999997437 | 0.002274619 | 0.500000000 | 0.999997258 | 0.002321602 | 0.500000000 | 通过 |
| 32 | default | 8 | 256 | 0.999995410 | 0.003025480 | 0.500000000 | 0.999996305 | 0.002748258 | 0.500000000 | 0.999996006 | 0.002818683 | 0.500000000 | 通过 |
| 32 | boundary | 15 | 480 | 0.999997199 | 0.002404156 | 0.500000000 | 0.999997795 | 0.002079466 | 0.500000000 | 0.999997973 | 0.001995493 | 0.500000000 | 通过 |
| 32 | asymmetric | 37 | 1184 | 0.999995410 | 0.003025480 | 0.500000000 | 0.999996305 | 0.002748258 | 0.500000000 | 0.999996006 | 0.002818683 | 0.500000000 | 通过 |

非对称行数按 rank 顺序列出，值×次数表示相邻 rank 连续取相同值。

### EP8 Kimi K3 default 逐组精度

| T/rank 或各 rank 行数 | GC 最小 cosine | GC 最大相对 L2 | GC 最大绝对误差 | SGLang 最小 cosine | SGLang 最大相对 L2 | SGLang 最大绝对误差 | vLLM 最小 cosine | vLLM 最大相对 L2 | vLLM 最大绝对误差 | GC 与 SGLang 最小 cosine | GC 与 vLLM 最小 cosine | 结果 |
| --- | --- | --- | --- | --- | --- | --- | --- | --- | --- | --- | --- | --- |
| 1 | 0.999995410 | 0.003025480 | 0.250000000 | 0.999998927 | 0.001403593 | 0.250000000 | 0.999998808 | 0.001569640 | 0.250000000 | 0.999986768 | 0.999986708 | 通过 |
| 2 | 0.999997079 | 0.002427246 | 0.250000000 | 0.999997973 | 0.002018749 | 0.250000000 | 0.999997854 | 0.002044154 | 0.250000000 | 0.999987006 | 0.999987066 | 通过 |
| 4 | 0.999997497 | 0.002238087 | 0.250000000 | 0.999998450 | 0.001735528 | 0.250000000 | 0.999998331 | 0.001813236 | 0.250000000 | 0.999987960 | 0.999987960 | 通过 |
| 8 | 0.999997616 | 0.002155474 | 0.250000000 | 0.999998569 | 0.001684414 | 0.250000000 | 0.999998569 | 0.001751312 | 0.250000000 | 0.999988377 | 0.999988258 | 通过 |
| 16 | 0.999998450 | 0.001776991 | 0.250000000 | 0.999998748 | 0.001579793 | 0.250000000 | 0.999998629 | 0.001692165 | 0.250000000 | 0.999988437 | 0.999988437 | 通过 |
| 32 | 0.999998450 | 0.001753461 | 0.250000000 | 0.999998927 | 0.001453146 | 0.250000000 | 0.999998748 | 0.001616514 | 0.250000000 | 0.999988556 | 0.999988556 | 通过 |
| 64 | 0.999998450 | 0.001782488 | 0.500000000 | 0.999998450 | 0.001807500 | 0.500000000 | 0.999998629 | 0.001653922 | 0.375000000 | 0.999989212 | 0.999989092 | 通过 |
| 128 | 0.999998331 | 0.001725903 | 0.500000000 | 0.999998331 | 0.001762563 | 0.500000000 | 0.999998510 | 0.001719147 | 0.500000000 | 0.999989033 | 0.999989033 | 通过 |

### EP8 Kimi K3 boundary 逐组精度

| T/rank 或各 rank 行数 | GC 最小 cosine | GC 最大相对 L2 | GC 最大绝对误差 | SGLang 最小 cosine | SGLang 最大相对 L2 | SGLang 最大绝对误差 | vLLM 最小 cosine | vLLM 最大相对 L2 | vLLM 最大绝对误差 | GC 与 SGLang 最小 cosine | GC 与 vLLM 最小 cosine | 结果 |
| --- | --- | --- | --- | --- | --- | --- | --- | --- | --- | --- | --- | --- |
| 0 | 1.000000000 | 0.000000000 | 0.000000000 | 1.000000000 | 0.000000000 | 0.000000000 | 1.000000000 | 0.000000000 | 0.000000000 | 1.000000000 | 1.000000000 | 通过 |
| 3 | 0.999997139 | 0.002404836 | 0.250000000 | 0.999998391 | 0.001822252 | 0.250000000 | 0.999998212 | 0.001859217 | 0.250000000 | 0.999987483 | 0.999987483 | 通过 |
| 5 | 0.999997735 | 0.002091739 | 0.250000000 | 0.999998748 | 0.001582395 | 0.250000000 | 0.999998450 | 0.001683305 | 0.250000000 | 0.999987960 | 0.999987900 | 通过 |
| 7 | 0.999997914 | 0.002072746 | 0.250000000 | 0.999998868 | 0.001529206 | 0.250000000 | 0.999998748 | 0.001617371 | 0.250000000 | 0.999988079 | 0.999988079 | 通过 |
| 9 | 0.999997795 | 0.002069739 | 0.250000000 | 0.999998152 | 0.001961348 | 0.250000000 | 0.999998748 | 0.001593636 | 0.250000000 | 0.999988317 | 0.999988437 | 通过 |
| 15 | 0.999998391 | 0.001801168 | 0.250000000 | 0.999998450 | 0.001714015 | 0.250000000 | 0.999998748 | 0.001579657 | 0.250000000 | 0.999988377 | 0.999988377 | 通过 |
| 17 | 0.999998391 | 0.001788341 | 0.250000000 | 0.999998629 | 0.001639297 | 0.250000000 | 0.999998808 | 0.001519586 | 0.250000000 | 0.999988496 | 0.999988616 | 通过 |
| 31 | 0.999998391 | 0.001760965 | 0.250000000 | 0.999998271 | 0.001802896 | 0.250000000 | 0.999998569 | 0.001611608 | 0.250000000 | 0.999988794 | 0.999988675 | 通过 |
| 33 | 0.999998391 | 0.001770659 | 0.250000000 | 0.999998689 | 0.001610530 | 0.250000000 | 0.999998391 | 0.001752727 | 0.250000000 | 0.999988914 | 0.999988794 | 通过 |
| 63 | 0.999998331 | 0.001776369 | 0.500000000 | 0.999998391 | 0.001809885 | 0.500000000 | 0.999998391 | 0.001749352 | 0.500000000 | 0.999989271 | 0.999989092 | 通过 |
| 65 | 0.999998391 | 0.001806877 | 0.500000000 | 0.999998271 | 0.001826408 | 0.500000000 | 0.999998450 | 0.001764885 | 0.500000000 | 0.999989092 | 0.999989092 | 通过 |
| 95 | 0.999998391 | 0.001813541 | 0.500000000 | 0.999998271 | 0.001823676 | 0.500000000 | 0.999998391 | 0.001787052 | 0.500000000 | 0.999989212 | 0.999989152 | 通过 |
| 96 | 0.999998450 | 0.001805542 | 0.500000000 | 0.999998450 | 0.001815617 | 0.500000000 | 0.999998331 | 0.001781206 | 0.500000000 | 0.999989092 | 0.999989092 | 通过 |
| 97 | 0.999998450 | 0.001793466 | 0.500000000 | 0.999998391 | 0.001807862 | 0.500000000 | 0.999998510 | 0.001786796 | 0.500000000 | 0.999989092 | 0.999989152 | 通过 |
| 127 | 0.999998391 | 0.001726396 | 0.500000000 | 0.999998450 | 0.001747518 | 0.500000000 | 0.999998391 | 0.001720851 | 0.500000000 | 0.999989033 | 0.999989092 | 通过 |

### EP8 Kimi K3 asymmetric 逐组精度

| T/rank 或各 rank 行数 | GC 最小 cosine | GC 最大相对 L2 | GC 最大绝对误差 | SGLang 最小 cosine | SGLang 最大相对 L2 | SGLang 最大绝对误差 | vLLM 最小 cosine | vLLM 最大相对 L2 | vLLM 最大绝对误差 | GC 与 SGLang 最小 cosine | GC 与 vLLM 最小 cosine | 结果 |
| --- | --- | --- | --- | --- | --- | --- | --- | --- | --- | --- | --- | --- |
| 0 | 1.000000000 | 0.000000000 | 0.000000000 | 1.000000000 | 0.000000000 | 0.000000000 | 1.000000000 | 0.000000000 | 0.000000000 | 1.000000000 | 1.000000000 | 通过 |
| 128, 0, 128, 0, 128, 0, 128, 0 | 0.999998450 | 0.001725924 | 0.500000000 | 0.999998450 | 0.001743781 | 0.375000000 | 0.999998569 | 0.001719134 | 0.375000000 | 0.999989033 | 0.999989033 | 通过 |
| 1, 0, 1, 0, 1, 0, 1, 0 | 0.999995410 | 0.003025480 | 0.250000000 | 0.999998927 | 0.001403593 | 0.250000000 | 0.999998808 | 0.001569640 | 0.250000000 | 0.999987662 | 0.999987543 | 通过 |
| 1, 2, 4, 8, 16, 32, 64, 128 | 0.999995410 | 0.003025480 | 0.250000000 | 0.999998033 | 0.002018502 | 0.250000000 | 0.999997854 | 0.002043648 | 0.250000000 | 0.999987185 | 0.999987125 | 通过 |
| 128, 0×7 | 0.999998569 | 0.001711267 | 0.250000000 | 0.999998450 | 0.001738792 | 0.375000000 | 0.999998629 | 0.001674455 | 0.375000000 | 0.999989212 | 0.999989212 | 通过 |
| 128, 0, 128×6 | 0.999998331 | 0.001725903 | 0.500000000 | 0.999998331 | 0.001762567 | 0.500000000 | 0.999998510 | 0.001719147 | 0.375000000 | 0.999989033 | 0.999989033 | 通过 |
| 128×2, 0, 128×5 | 0.999998331 | 0.001721475 | 0.500000000 | 0.999998331 | 0.001762599 | 0.500000000 | 0.999998510 | 0.001714717 | 0.500000000 | 0.999989152 | 0.999989092 | 通过 |
| 128×3, 0, 128×4 | 0.999998331 | 0.001725903 | 0.500000000 | 0.999998331 | 0.001762599 | 0.500000000 | 0.999998510 | 0.001719147 | 0.500000000 | 0.999989033 | 0.999989033 | 通过 |
| 0×5, 128, 0×2 | 0.999998510 | 0.001646465 | 0.500000000 | 0.999998629 | 0.001679420 | 0.500000000 | 0.999998629 | 0.001657880 | 0.375000000 | 0.999989331 | 0.999989331 | 通过 |
| 0×6, 128, 0 | 0.999998569 | 0.001704678 | 0.250000000 | 0.999998450 | 0.001736352 | 0.250000000 | 0.999998569 | 0.001691394 | 0.250000000 | 0.999989271 | 0.999989390 | 通过 |
| 128×7, 0 | 0.999998331 | 0.001725888 | 0.500000000 | 0.999998331 | 0.001743757 | 0.500000000 | 0.999998510 | 0.001719134 | 0.500000000 | 0.999989033 | 0.999989033 | 通过 |
| 0, 1, 2, 3, 4, 5, 7, 8 | 0.999997914 | 0.002027083 | 0.250000000 | 0.999998987 | 0.001442168 | 0.250000000 | 0.999998569 | 0.001613367 | 0.250000000 | 0.999986768 | 0.999986708 | 通过 |
| 9, 15, 16, 17, 31, 32, 33, 63 | 0.999998391 | 0.001801168 | 0.250000000 | 0.999998629 | 0.001698164 | 0.250000000 | 0.999998391 | 0.001752727 | 0.250000000 | 0.999988675 | 0.999988675 | 通过 |
| 64, 65, 95, 96, 97, 127, 128, 0 | 0.999998391 | 0.001813565 | 0.500000000 | 0.999998271 | 0.001826408 | 0.500000000 | 0.999998391 | 0.001787052 | 0.500000000 | 0.999989092 | 0.999989152 | 通过 |

### EP16 Kimi K3 default 逐组精度

| T/rank 或各 rank 行数 | GC 最小 cosine | GC 最大相对 L2 | GC 最大绝对误差 | SGLang 最小 cosine | SGLang 最大相对 L2 | SGLang 最大绝对误差 | vLLM 最小 cosine | vLLM 最大相对 L2 | vLLM 最大绝对误差 | GC 与 SGLang 最小 cosine | GC 与 vLLM 最小 cosine | 结果 |
| --- | --- | --- | --- | --- | --- | --- | --- | --- | --- | --- | --- | --- |
| 1 | 0.999995410 | 0.003025480 | 0.250000000 | 0.999997437 | 0.002274619 | 0.250000000 | 0.999997258 | 0.002321602 | 0.250000000 | 0.999986768 | 0.999986708 | 通过 |
| 2 | 0.999996960 | 0.002427246 | 0.250000000 | 0.999997675 | 0.002175638 | 0.250000000 | 0.999997556 | 0.002185736 | 0.250000000 | 0.999986708 | 0.999986708 | 通过 |
| 4 | 0.999997258 | 0.002339422 | 0.250000000 | 0.999997795 | 0.002118383 | 0.250000000 | 0.999997675 | 0.002168441 | 0.250000000 | 0.999987721 | 0.999987662 | 通过 |
| 8 | 0.999997199 | 0.002307572 | 0.250000000 | 0.999998450 | 0.001706661 | 0.250000000 | 0.999998331 | 0.001814797 | 0.250000000 | 0.999988377 | 0.999988258 | 通过 |
| 16 | 0.999997854 | 0.002039786 | 0.250000000 | 0.999998748 | 0.001579793 | 0.250000000 | 0.999998569 | 0.001705687 | 0.250000000 | 0.999988437 | 0.999988437 | 通过 |
| 32 | 0.999998033 | 0.001997202 | 0.250000000 | 0.999998808 | 0.001497467 | 0.250000000 | 0.999998629 | 0.001661319 | 0.250000000 | 0.999988556 | 0.999988556 | 通过 |
| 64 | 0.999998212 | 0.001828797 | 0.500000000 | 0.999998331 | 0.001840662 | 0.500000000 | 0.999998450 | 0.001708490 | 0.375000000 | 0.999989152 | 0.999989092 | 通过 |
| 128 | 0.999998331 | 0.001831230 | 0.500000000 | 0.999998331 | 0.001840918 | 0.500000000 | 0.999998450 | 0.001784916 | 0.500000000 | 0.999989033 | 0.999989033 | 通过 |

### EP16 Kimi K3 boundary 逐组精度

| T/rank 或各 rank 行数 | GC 最小 cosine | GC 最大相对 L2 | GC 最大绝对误差 | SGLang 最小 cosine | SGLang 最大相对 L2 | SGLang 最大绝对误差 | vLLM 最小 cosine | vLLM 最大相对 L2 | vLLM 最大绝对误差 | GC 与 SGLang 最小 cosine | GC 与 vLLM 最小 cosine | 结果 |
| --- | --- | --- | --- | --- | --- | --- | --- | --- | --- | --- | --- | --- |
| 0 | 1.000000000 | 0.000000000 | 0.000000000 | 1.000000000 | 0.000000000 | 0.000000000 | 1.000000000 | 0.000000000 | 0.000000000 | 1.000000000 | 1.000000000 | 通过 |
| 3 | 0.999997139 | 0.002404836 | 0.250000000 | 0.999998152 | 0.001921167 | 0.250000000 | 0.999998212 | 0.001892429 | 0.250000000 | 0.999987543 | 0.999987483 | 通过 |
| 5 | 0.999997616 | 0.002167120 | 0.250000000 | 0.999997973 | 0.001988789 | 0.250000000 | 0.999997973 | 0.001995493 | 0.250000000 | 0.999987960 | 0.999987900 | 通过 |
| 7 | 0.999997318 | 0.002291856 | 0.250000000 | 0.999998450 | 0.001728867 | 0.250000000 | 0.999998450 | 0.001789162 | 0.250000000 | 0.999988079 | 0.999988079 | 通过 |
| 9 | 0.999997616 | 0.002215734 | 0.250000000 | 0.999997854 | 0.002079466 | 0.250000000 | 0.999998510 | 0.001704418 | 0.250000000 | 0.999988317 | 0.999988437 | 通过 |
| 15 | 0.999997795 | 0.002088259 | 0.250000000 | 0.999998093 | 0.001964135 | 0.250000000 | 0.999998748 | 0.001579657 | 0.250000000 | 0.999988377 | 0.999988377 | 通过 |
| 17 | 0.999998093 | 0.002018322 | 0.250000000 | 0.999998271 | 0.001912177 | 0.250000000 | 0.999998629 | 0.001598435 | 0.250000000 | 0.999988496 | 0.999988616 | 通过 |
| 31 | 0.999997973 | 0.002012232 | 0.250000000 | 0.999997973 | 0.002012503 | 0.375000000 | 0.999998569 | 0.001718276 | 0.250000000 | 0.999988794 | 0.999988675 | 通过 |
| 33 | 0.999998033 | 0.001974149 | 0.250000000 | 0.999998629 | 0.001630150 | 0.250000000 | 0.999998331 | 0.001780380 | 0.250000000 | 0.999988914 | 0.999988794 | 通过 |
| 63 | 0.999998212 | 0.001835979 | 0.500000000 | 0.999998271 | 0.001834406 | 0.500000000 | 0.999998391 | 0.001751081 | 0.500000000 | 0.999989152 | 0.999989092 | 通过 |
| 65 | 0.999998271 | 0.001844108 | 0.500000000 | 0.999998271 | 0.001842093 | 0.500000000 | 0.999998450 | 0.001765084 | 0.500000000 | 0.999989092 | 0.999989092 | 通过 |
| 95 | 0.999998271 | 0.001835293 | 0.500000000 | 0.999998212 | 0.001833052 | 0.500000000 | 0.999998331 | 0.001790080 | 0.500000000 | 0.999989092 | 0.999989092 | 通过 |
| 96 | 0.999998212 | 0.001851827 | 0.500000000 | 0.999998271 | 0.001851777 | 0.500000000 | 0.999998391 | 0.001792550 | 0.500000000 | 0.999989092 | 0.999989092 | 通过 |
| 97 | 0.999998331 | 0.001846556 | 0.500000000 | 0.999998271 | 0.001847079 | 0.500000000 | 0.999998391 | 0.001790340 | 0.500000000 | 0.999989092 | 0.999989152 | 通过 |
| 127 | 0.999998391 | 0.001836975 | 0.500000000 | 0.999998212 | 0.001847573 | 0.500000000 | 0.999998391 | 0.001789023 | 0.500000000 | 0.999989033 | 0.999989033 | 通过 |

### EP16 Kimi K3 asymmetric 逐组精度

| T/rank 或各 rank 行数 | GC 最小 cosine | GC 最大相对 L2 | GC 最大绝对误差 | SGLang 最小 cosine | SGLang 最大相对 L2 | SGLang 最大绝对误差 | vLLM 最小 cosine | vLLM 最大相对 L2 | vLLM 最大绝对误差 | GC 与 SGLang 最小 cosine | GC 与 vLLM 最小 cosine | 结果 |
| --- | --- | --- | --- | --- | --- | --- | --- | --- | --- | --- | --- | --- |
| 0 | 1.000000000 | 0.000000000 | 0.000000000 | 1.000000000 | 0.000000000 | 0.000000000 | 1.000000000 | 0.000000000 | 0.000000000 | 1.000000000 | 1.000000000 | 通过 |
| 128, 0, 128, 0, 128, 0, 128, 0, 128, 0, 128, 0, 128, 0, 128, 0 | 0.999998331 | 0.001831249 | 0.500000000 | 0.999998331 | 0.001840905 | 0.375000000 | 0.999998450 | 0.001784903 | 0.375000000 | 0.999989033 | 0.999989033 | 通过 |
| 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0 | 0.999995410 | 0.003025480 | 0.250000000 | 0.999998927 | 0.001403593 | 0.250000000 | 0.999998748 | 0.001569640 | 0.250000000 | 0.999986947 | 0.999986947 | 通过 |
| 128×8, 1×8 | 0.999997377 | 0.002297066 | 0.500000000 | 0.999997437 | 0.002274619 | 0.500000000 | 0.999997258 | 0.002321602 | 0.500000000 | 0.999986947 | 0.999986947 | 通过 |
| 128, 64, 32, 16, 8, 4, 2, 1, 128, 64, 32, 16, 8, 4, 2, 1 | 0.999998093 | 0.001955588 | 0.250000000 | 0.999998450 | 0.001840905 | 0.375000000 | 0.999998450 | 0.001784903 | 0.375000000 | 0.999987006 | 0.999987185 | 通过 |
| 0, 128×15 | 0.999998331 | 0.001831201 | 0.500000000 | 0.999998331 | 0.001840918 | 0.500000000 | 0.999998450 | 0.001784916 | 0.500000000 | 0.999989033 | 0.999989033 | 通过 |
| 128, 0, 128×14 | 0.999998331 | 0.001831220 | 0.500000000 | 0.999998331 | 0.001840918 | 0.500000000 | 0.999998450 | 0.001784916 | 0.375000000 | 0.999989033 | 0.999989033 | 通过 |
| 128×2, 0, 128×13 | 0.999998331 | 0.001831220 | 0.500000000 | 0.999998331 | 0.001840918 | 0.500000000 | 0.999998450 | 0.001784916 | 0.500000000 | 0.999989152 | 0.999989092 | 通过 |
| 128×3, 0, 128×12 | 0.999998331 | 0.001831220 | 0.500000000 | 0.999998331 | 0.001840918 | 0.500000000 | 0.999998450 | 0.001784916 | 0.500000000 | 0.999989033 | 0.999989033 | 通过 |
| 128×4, 0, 128×11 | 0.999998331 | 0.001831201 | 0.500000000 | 0.999998331 | 0.001840918 | 0.500000000 | 0.999998450 | 0.001784916 | 0.500000000 | 0.999989033 | 0.999989033 | 通过 |
| 0×6, 128, 0×9 | 0.999998569 | 0.001704678 | 0.250000000 | 0.999998450 | 0.001736352 | 0.250000000 | 0.999998569 | 0.001691394 | 0.250000000 | 0.999989271 | 0.999989390 | 通过 |
| 0×7, 128, 0×8 | 0.999998450 | 0.001721544 | 0.250000000 | 0.999998510 | 0.001762623 | 0.250000000 | 0.999998629 | 0.001698637 | 0.250000000 | 0.999989152 | 0.999989152 | 通过 |
| 0×8, 128, 0×7 | 0.999998331 | 0.001829276 | 0.250000000 | 0.999998450 | 0.001840889 | 0.375000000 | 0.999998450 | 0.001784957 | 0.250000000 | 0.999989271 | 0.999989331 | 通过 |
| 0×9, 128, 0×6 | 0.999998569 | 0.001717149 | 0.250000000 | 0.999998510 | 0.001751062 | 0.375000000 | 0.999998510 | 0.001695860 | 0.375000000 | 0.999989212 | 0.999989092 | 通过 |
| 0×10, 128, 0×5 | 0.999998510 | 0.001697114 | 0.375000000 | 0.999998510 | 0.001716617 | 0.250000000 | 0.999998629 | 0.001677464 | 0.250000000 | 0.999989271 | 0.999989271 | 通过 |
| 0×11, 128, 0×4 | 0.999998569 | 0.001669965 | 0.250000000 | 0.999998629 | 0.001698003 | 0.250000000 | 0.999998569 | 0.001691049 | 0.250000000 | 0.999989212 | 0.999989212 | 通过 |
| 0×12, 128, 0×3 | 0.999998450 | 0.001736859 | 0.375000000 | 0.999998569 | 0.001758137 | 0.250000000 | 0.999998569 | 0.001738174 | 0.250000000 | 0.999989212 | 0.999989331 | 通过 |
| 0×13, 128, 0×2 | 0.999998450 | 0.001764477 | 0.250000000 | 0.999998271 | 0.001797302 | 0.250000000 | 0.999998510 | 0.001716482 | 0.250000000 | 0.999989271 | 0.999989331 | 通过 |
| 0×14, 128, 0 | 0.999998450 | 0.001728586 | 0.250000000 | 0.999998331 | 0.001758431 | 0.250000000 | 0.999998629 | 0.001658205 | 0.250000000 | 0.999989271 | 0.999989271 | 通过 |
| 128×15, 0 | 0.999998331 | 0.001831201 | 0.500000000 | 0.999998331 | 0.001840918 | 0.500000000 | 0.999998450 | 0.001784916 | 0.500000000 | 0.999989033 | 0.999989033 | 通过 |
| 0, 1, 2, 3, 4, 5, 7, 8, 9, 15, 16, 17, 31, 32, 33, 63 | 0.999997616 | 0.002215811 | 0.250000000 | 0.999997854 | 0.002079466 | 0.250000000 | 0.999998510 | 0.001724832 | 0.250000000 | 0.999986768 | 0.999986708 | 通过 |
| 64, 65, 95, 96, 97, 127, 128, 0, 1, 2, 3, 4, 5, 7, 8, 9 | 0.999997258 | 0.002339422 | 0.500000000 | 0.999997795 | 0.002118383 | 0.500000000 | 0.999997675 | 0.002168441 | 0.500000000 | 0.999988437 | 0.999988496 | 通过 |

### EP32 Kimi K3 default 逐组精度

| T/rank 或各 rank 行数 | GC 最小 cosine | GC 最大相对 L2 | GC 最大绝对误差 | SGLang 最小 cosine | SGLang 最大相对 L2 | SGLang 最大绝对误差 | vLLM 最小 cosine | vLLM 最大相对 L2 | vLLM 最大绝对误差 | GC 与 SGLang 最小 cosine | GC 与 vLLM 最小 cosine | 结果 |
| --- | --- | --- | --- | --- | --- | --- | --- | --- | --- | --- | --- | --- |
| 1 | 0.999995410 | 0.003025480 | 0.250000000 | 0.999996305 | 0.002748258 | 0.250000000 | 0.999996006 | 0.002818683 | 0.250000000 | 0.999986768 | 0.999986708 | 通过 |
| 2 | 0.999996960 | 0.002427246 | 0.250000000 | 0.999997675 | 0.002175638 | 0.250000000 | 0.999997556 | 0.002239668 | 0.250000000 | 0.999986708 | 0.999986708 | 通过 |
| 4 | 0.999997258 | 0.002339422 | 0.250000000 | 0.999997795 | 0.002118383 | 0.250000000 | 0.999997675 | 0.002168441 | 0.250000000 | 0.999987602 | 0.999987662 | 通过 |
| 8 | 0.999997318 | 0.002307655 | 0.500000000 | 0.999998510 | 0.001706679 | 0.500000000 | 0.999998450 | 0.001814804 | 0.500000000 | 0.999987960 | 0.999987960 | 通过 |
| 16 | 0.999997973 | 0.002052913 | 0.500000000 | 0.999998689 | 0.001619803 | 0.500000000 | 0.999998391 | 0.001762113 | 0.500000000 | 0.999988437 | 0.999988437 | 通过 |
| 32 | 0.999997973 | 0.002004237 | 0.500000000 | 0.999998629 | 0.001594700 | 0.500000000 | 0.999998331 | 0.001742150 | 0.500000000 | 0.999988556 | 0.999988556 | 通过 |
| 64 | 0.999998271 | 0.001864977 | 0.500000000 | 0.999998152 | 0.001870381 | 0.500000000 | 0.999998450 | 0.001708463 | 0.500000000 | 0.999988914 | 0.999988794 | 通过 |
| 128 | 0.999998331 | 0.001831316 | 0.500000000 | 0.999998331 | 0.001840914 | 0.500000000 | 0.999998450 | 0.001784916 | 0.500000000 | 0.999988973 | 0.999988973 | 通过 |

### EP32 Kimi K3 boundary 逐组精度

| T/rank 或各 rank 行数 | GC 最小 cosine | GC 最大相对 L2 | GC 最大绝对误差 | SGLang 最小 cosine | SGLang 最大相对 L2 | SGLang 最大绝对误差 | vLLM 最小 cosine | vLLM 最大相对 L2 | vLLM 最大绝对误差 | GC 与 SGLang 最小 cosine | GC 与 vLLM 最小 cosine | 结果 |
| --- | --- | --- | --- | --- | --- | --- | --- | --- | --- | --- | --- | --- |
| 0 | 1.000000000 | 0.000000000 | 0.000000000 | 1.000000000 | 0.000000000 | 0.000000000 | 1.000000000 | 0.000000000 | 0.000000000 | 1.000000000 | 1.000000000 | 通过 |
| 3 | 0.999997199 | 0.002404156 | 0.250000000 | 0.999998331 | 0.001833334 | 0.250000000 | 0.999998093 | 0.001942025 | 0.250000000 | 0.999987483 | 0.999987483 | 通过 |
| 5 | 0.999997616 | 0.002167120 | 0.500000000 | 0.999997973 | 0.001988789 | 0.375000000 | 0.999997973 | 0.001995493 | 0.250000000 | 0.999987662 | 0.999987662 | 通过 |
| 7 | 0.999997318 | 0.002291906 | 0.500000000 | 0.999998331 | 0.001756194 | 0.500000000 | 0.999998450 | 0.001789162 | 0.500000000 | 0.999988079 | 0.999988079 | 通过 |
| 9 | 0.999997616 | 0.002215811 | 0.500000000 | 0.999997795 | 0.002079466 | 0.500000000 | 0.999998510 | 0.001704418 | 0.500000000 | 0.999988258 | 0.999988258 | 通过 |
| 15 | 0.999997735 | 0.002088233 | 0.500000000 | 0.999998093 | 0.001964135 | 0.500000000 | 0.999998629 | 0.001622876 | 0.500000000 | 0.999988377 | 0.999988377 | 通过 |
| 17 | 0.999998033 | 0.002031109 | 0.500000000 | 0.999998271 | 0.001912177 | 0.500000000 | 0.999998629 | 0.001653338 | 0.500000000 | 0.999988496 | 0.999988496 | 通过 |
| 31 | 0.999997973 | 0.002019447 | 0.500000000 | 0.999997973 | 0.002012503 | 0.500000000 | 0.999998510 | 0.001718041 | 0.500000000 | 0.999988794 | 0.999988675 | 通过 |
| 33 | 0.999998033 | 0.001981018 | 0.500000000 | 0.999998271 | 0.001721735 | 0.500000000 | 0.999998331 | 0.001848871 | 0.500000000 | 0.999988794 | 0.999988794 | 通过 |
| 63 | 0.999998093 | 0.001874515 | 0.500000000 | 0.999998093 | 0.001881690 | 0.500000000 | 0.999998391 | 0.001787801 | 0.500000000 | 0.999988914 | 0.999989033 | 通过 |
| 65 | 0.999998271 | 0.001859161 | 0.500000000 | 0.999998271 | 0.001869004 | 0.500000000 | 0.999998450 | 0.001789678 | 0.500000000 | 0.999988973 | 0.999988973 | 通过 |
| 95 | 0.999998271 | 0.001835358 | 0.500000000 | 0.999998271 | 0.001833047 | 0.500000000 | 0.999998331 | 0.001790081 | 0.500000000 | 0.999988973 | 0.999989033 | 通过 |
| 96 | 0.999998331 | 0.001851891 | 0.500000000 | 0.999998271 | 0.001851773 | 0.500000000 | 0.999998391 | 0.001792551 | 0.500000000 | 0.999989092 | 0.999988973 | 通过 |
| 97 | 0.999998331 | 0.001846717 | 0.500000000 | 0.999998271 | 0.001847074 | 0.500000000 | 0.999998450 | 0.001790341 | 0.500000000 | 0.999989033 | 0.999989033 | 通过 |
| 127 | 0.999998331 | 0.001837065 | 0.500000000 | 0.999998212 | 0.001847570 | 0.500000000 | 0.999998391 | 0.001789023 | 0.500000000 | 0.999989033 | 0.999989033 | 通过 |

### EP32 Kimi K3 asymmetric 逐组精度

| T/rank 或各 rank 行数 | GC 最小 cosine | GC 最大相对 L2 | GC 最大绝对误差 | SGLang 最小 cosine | SGLang 最大相对 L2 | SGLang 最大绝对误差 | vLLM 最小 cosine | vLLM 最大相对 L2 | vLLM 最大绝对误差 | GC 与 SGLang 最小 cosine | GC 与 vLLM 最小 cosine | 结果 |
| --- | --- | --- | --- | --- | --- | --- | --- | --- | --- | --- | --- | --- |
| 0 | 1.000000000 | 0.000000000 | 0.000000000 | 1.000000000 | 0.000000000 | 0.000000000 | 1.000000000 | 0.000000000 | 0.000000000 | 1.000000000 | 1.000000000 | 通过 |
| 128, 0, 128, 0, 128, 0, 128, 0, 128, 0, 128, 0, 128, 0, 128, 0, 128, 0, 128, 0, 128, 0, 128, 0, 128, 0, 128, 0, 128, 0, 128, 0 | 0.999998331 | 0.001831268 | 0.500000000 | 0.999998331 | 0.001840918 | 0.375000000 | 0.999998450 | 0.001784916 | 0.375000000 | 0.999988973 | 0.999989033 | 通过 |
| 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0 | 0.999995410 | 0.003025480 | 0.250000000 | 0.999996305 | 0.002748258 | 0.250000000 | 0.999996006 | 0.002818683 | 0.250000000 | 0.999986887 | 0.999986768 | 通过 |
| 128×16, 1×16 | 0.999995887 | 0.002919162 | 0.500000000 | 0.999996305 | 0.002748258 | 0.500000000 | 0.999996006 | 0.002818683 | 0.500000000 | 0.999986887 | 0.999986768 | 通过 |
| 128, 64, 32, 16, 8, 4, 2, 1, 128, 64, 32, 16, 8, 4, 2, 1, 128, 64, 32, 16, 8, 4, 2, 1, 128, 64, 32, 16, 8, 4, 2, 1 | 0.999997914 | 0.002045096 | 0.500000000 | 0.999998331 | 0.001840905 | 0.500000000 | 0.999998271 | 0.001784903 | 0.500000000 | 0.999987006 | 0.999987185 | 通过 |
| 0, 128×31 | 0.999998331 | 0.001831316 | 0.500000000 | 0.999998331 | 0.001840914 | 0.500000000 | 0.999998450 | 0.001784916 | 0.500000000 | 0.999988973 | 0.999988973 | 通过 |
| 128, 0, 128×30 | 0.999998331 | 0.001831316 | 0.500000000 | 0.999998331 | 0.001840914 | 0.500000000 | 0.999998450 | 0.001784916 | 0.500000000 | 0.999988973 | 0.999988973 | 通过 |
| 128×2, 0, 128×29 | 0.999998331 | 0.001831316 | 0.500000000 | 0.999998331 | 0.001840914 | 0.500000000 | 0.999998450 | 0.001784916 | 0.500000000 | 0.999988973 | 0.999988973 | 通过 |
| 128×3, 0, 128×28 | 0.999998331 | 0.001831316 | 0.500000000 | 0.999998331 | 0.001840914 | 0.500000000 | 0.999998450 | 0.001784916 | 0.500000000 | 0.999988973 | 0.999988973 | 通过 |
| 128×4, 0, 128×27 | 0.999998331 | 0.001831316 | 0.500000000 | 0.999998331 | 0.001840914 | 0.500000000 | 0.999998450 | 0.001784916 | 0.500000000 | 0.999988973 | 0.999988973 | 通过 |
| 128×5, 0, 128×26 | 0.999998331 | 0.001831316 | 0.500000000 | 0.999998331 | 0.001840914 | 0.500000000 | 0.999998450 | 0.001784916 | 0.500000000 | 0.999988973 | 0.999988973 | 通过 |
| 128×6, 0, 128×25 | 0.999998331 | 0.001831316 | 0.500000000 | 0.999998331 | 0.001840914 | 0.500000000 | 0.999998450 | 0.001784916 | 0.500000000 | 0.999988973 | 0.999988973 | 通过 |
| 128×7, 0, 128×24 | 0.999998331 | 0.001831316 | 0.500000000 | 0.999998331 | 0.001840914 | 0.500000000 | 0.999998450 | 0.001784916 | 0.500000000 | 0.999988973 | 0.999988973 | 通过 |
| 128×8, 0, 128×23 | 0.999998331 | 0.001783670 | 0.500000000 | 0.999998331 | 0.001814784 | 0.500000000 | 0.999998450 | 0.001738372 | 0.500000000 | 0.999988973 | 0.999988973 | 通过 |
| 128×9, 0, 128×22 | 0.999998331 | 0.001831316 | 0.500000000 | 0.999998331 | 0.001840914 | 0.500000000 | 0.999998450 | 0.001784916 | 0.500000000 | 0.999988973 | 0.999988973 | 通过 |
| 128×10, 0, 128×21 | 0.999998331 | 0.001831316 | 0.500000000 | 0.999998331 | 0.001840914 | 0.500000000 | 0.999998450 | 0.001784916 | 0.500000000 | 0.999988973 | 0.999988973 | 通过 |
| 128×11, 0, 128×20 | 0.999998331 | 0.001831316 | 0.500000000 | 0.999998331 | 0.001840914 | 0.500000000 | 0.999998450 | 0.001784916 | 0.500000000 | 0.999988973 | 0.999988973 | 通过 |
| 128×12, 0, 128×19 | 0.999998331 | 0.001831316 | 0.500000000 | 0.999998331 | 0.001840914 | 0.500000000 | 0.999998450 | 0.001784916 | 0.500000000 | 0.999988973 | 0.999988973 | 通过 |
| 0×14, 128, 0×17 | 0.999998450 | 0.001728586 | 0.250000000 | 0.999998331 | 0.001758431 | 0.250000000 | 0.999998629 | 0.001658205 | 0.250000000 | 0.999989271 | 0.999989271 | 通过 |
| 0×15, 128, 0×16 | 0.999998510 | 0.001722974 | 0.250000000 | 0.999998450 | 0.001747670 | 0.312500000 | 0.999998510 | 0.001704815 | 0.250000000 | 0.999989331 | 0.999989331 | 通过 |
| 0×16, 128, 0×15 | 0.999998569 | 0.001739620 | 0.500000000 | 0.999998450 | 0.001756236 | 0.375000000 | 0.999998629 | 0.001620305 | 0.250000000 | 0.999989390 | 0.999989390 | 通过 |
| 0×17, 128, 0×14 | 0.999998629 | 0.001630469 | 0.250000000 | 0.999998629 | 0.001630357 | 0.250000000 | 0.999998629 | 0.001662443 | 0.250000000 | 0.999989390 | 0.999989271 | 通过 |
| 0×18, 128, 0×13 | 0.999998569 | 0.001710419 | 0.375000000 | 0.999998569 | 0.001728124 | 0.250000000 | 0.999998569 | 0.001704661 | 0.250000000 | 0.999989331 | 0.999989331 | 通过 |
| 0×19, 128, 0×12 | 0.999998689 | 0.001655400 | 0.375000000 | 0.999998510 | 0.001687658 | 0.500000000 | 0.999998629 | 0.001672080 | 0.500000000 | 0.999989033 | 0.999988973 | 通过 |
| 0×20, 128, 0×11 | 0.999998629 | 0.001733640 | 0.500000000 | 0.999998450 | 0.001756854 | 0.250000000 | 0.999998510 | 0.001659505 | 0.250000000 | 0.999989271 | 0.999989152 | 通过 |
| 0×21, 128, 0×10 | 0.999998331 | 0.001770756 | 0.250000000 | 0.999998629 | 0.001771291 | 0.375000000 | 0.999998510 | 0.001703044 | 0.375000000 | 0.999989092 | 0.999989033 | 通过 |
| 0×22, 128, 0×9 | 0.999998510 | 0.001693940 | 0.500000000 | 0.999998450 | 0.001736329 | 0.250000000 | 0.999998569 | 0.001652977 | 0.250000000 | 0.999989331 | 0.999989212 | 通过 |
| 0×23, 128, 0×8 | 0.999998629 | 0.001710304 | 0.500000000 | 0.999998450 | 0.001723749 | 0.375000000 | 0.999998748 | 0.001680653 | 0.375000000 | 0.999989033 | 0.999989152 | 通过 |
| 0×24, 128, 0×7 | 0.999998450 | 0.001750108 | 0.500000000 | 0.999998450 | 0.001761758 | 0.250000000 | 0.999998510 | 0.001690682 | 0.250000000 | 0.999989212 | 0.999989271 | 通过 |
| 0×25, 128, 0×6 | 0.999998450 | 0.001783617 | 0.250000000 | 0.999998450 | 0.001814729 | 0.250000000 | 0.999998629 | 0.001698191 | 0.250000000 | 0.999989271 | 0.999989212 | 通过 |
| 0×26, 128, 0×5 | 0.999998629 | 0.001586867 | 0.250000000 | 0.999998748 | 0.001627157 | 0.312500000 | 0.999998450 | 0.001703246 | 0.250000000 | 0.999988973 | 0.999989152 | 通过 |
| 0×27, 128, 0×4 | 0.999998629 | 0.001640411 | 0.250000000 | 0.999998569 | 0.001673926 | 0.500000000 | 0.999998629 | 0.001619217 | 0.500000000 | 0.999989331 | 0.999989212 | 通过 |
| 0×28, 128, 0×3 | 0.999998510 | 0.001690038 | 0.375000000 | 0.999998629 | 0.001713543 | 0.250000000 | 0.999998450 | 0.001696499 | 0.250000000 | 0.999989271 | 0.999989271 | 通过 |
| 0×29, 128, 0×2 | 0.999998510 | 0.001714799 | 0.250000000 | 0.999998450 | 0.001756359 | 0.375000000 | 0.999998629 | 0.001703441 | 0.375000000 | 0.999989271 | 0.999989152 | 通过 |
| 0×30, 128, 0 | 0.999998510 | 0.001676366 | 0.250000000 | 0.999998510 | 0.001718174 | 0.250000000 | 0.999998629 | 0.001684791 | 0.250000000 | 0.999989271 | 0.999989271 | 通过 |
| 128×31, 0 | 0.999998331 | 0.001831316 | 0.500000000 | 0.999998331 | 0.001840914 | 0.500000000 | 0.999998450 | 0.001784916 | 0.500000000 | 0.999988973 | 0.999988973 | 通过 |
| 0, 1, 2, 3, 4, 5, 7, 8, 9, 15, 16, 17, 31, 32, 33, 63, 64, 65, 95, 96, 97, 127, 128, 0, 1, 2, 3, 4, 5, 7, 8, 9 | 0.999997616 | 0.002215734 | 0.500000000 | 0.999997854 | 0.002079466 | 0.500000000 | 0.999998391 | 0.001783492 | 0.500000000 | 0.999986768 | 0.999986708 | 通过 |

## Kimi K3 decode 性能

| EP | T/rank | 总 token | GC MoE K3 µs | SGLang Mega MoE K3 µs | vLLM Mega MoE K3 µs | SGLang / GC | vLLM / GC |
| --- | --- | --- | --- | --- | --- | --- | --- |
| 8 | 1 | 8 | 135.064799 | 154.775202 | 192.140800 | 1.145933× | 1.422582× |
| 8 | 2 | 16 | 157.356799 | 181.540799 | 215.983200 | 1.153689× | 1.372570× |
| 8 | 4 | 32 | 182.448798 | 201.644802 | 241.794395 | 1.105213× | 1.325273× |
| 8 | 8 | 64 | 214.038396 | 233.385599 | 275.103998 | 1.090391× | 1.285302× |
| 8 | 16 | 128 | 247.179997 | 276.876807 | 314.660001 | 1.120142× | 1.272999× |
| 8 | 32 | 256 | 287.506402 | 325.036001 | 360.201597 | 1.130535× | 1.252847× |
| 8 | 64 | 512 | 330.219197 | 357.983994 | 414.776778 | 1.084080× | 1.256065× |
| 8 | 128 | 1024 | 381.850398 | 401.628804 | 451.474404 | 1.051796× | 1.182333× |
| 16 | 1 | 16 | 119.879204 | 141.503996 | 179.953605 | 1.180388× | 1.501124× |
| 16 | 2 | 32 | 139.171201 | 163.739997 | 199.620801 | 1.176536× | 1.434354× |
| 16 | 4 | 64 | 159.087205 | 179.103202 | 223.704803 | 1.125818× | 1.406177× |
| 16 | 8 | 128 | 173.848003 | 195.220000 | 237.469602 | 1.122935× | 1.365961× |
| 16 | 16 | 256 | 190.625602 | 215.784001 | 256.376791 | 1.131978× | 1.344923× |
| 16 | 32 | 512 | 202.691209 | 231.940794 | 286.224008 | 1.144306× | 1.412119× |
| 16 | 64 | 1024 | 225.720799 | 255.298400 | 304.059207 | 1.131036× | 1.347059× |
| 16 | 128 | 2048 | 277.039206 | 296.546400 | 330.423999 | 1.070413× | 1.192698× |
| 32 | 1 | 32 | 112.664002 | 134.846401 | 173.552001 | 1.196890× | 1.540439× |
| 32 | 2 | 64 | 128.455997 | 156.993604 | 190.450400 | 1.222159× | 1.482612× |
| 32 | 4 | 128 | 133.874398 | 152.922398 | 196.571201 | 1.142283× | 1.468326× |
| 32 | 8 | 256 | 142.552799 | 160.565603 | 207.027197 | 1.126359× | 1.452284× |
| 32 | 16 | 512 | 145.796806 | 169.328803 | 216.627204 | 1.161403× | 1.485816× |
| 32 | 32 | 1024 | 159.447998 | 185.091197 | 230.521595 | 1.160825× | 1.445748× |
| 32 | 64 | 2048 | 182.384801 | 211.616004 | 245.426404 | 1.160272× | 1.345652× |
| 32 | 128 | 4096 | 240.379202 | 250.310409 | 280.805600 | 1.041315× | 1.168178× |

![Kimi K3 decode 延迟与加速比](gb200_gc_moe_k3.png)

## 有效 HBM 带宽

按权重与 scale 的有效工作集字节数折算，含 Front、routed、shared、归一化和升维权重。 集群总量除以 EP 得到单卡平均值。GC 使用 SGLang 对照组的有效工作量和延迟。

| EP | T/rank | GC 总 GB/s | GC 单卡平均 GB/s | SGLang 总 GB/s | SGLang 单卡平均 GB/s | vLLM 总 GB/s | vLLM 单卡平均 GB/s |
| --- | --- | --- | --- | --- | --- | --- | --- |
| 8 | 1 | 35880.546482 | 4485.068310 | 31311.209501 | 3913.901188 | 25222.122475 | 3152.765309 |
| 8 | 2 | 39383.986998 | 4922.998375 | 34137.439856 | 4267.179982 | 28693.611864 | 3586.701483 |
| 8 | 4 | 45989.593709 | 5748.699214 | 41611.517009 | 5201.439626 | 34701.987598 | 4337.748450 |
| 8 | 8 | 49203.846238 | 6150.480780 | 45124.945072 | 5640.618134 | 38281.931159 | 4785.241395 |
| 8 | 16 | 50699.492555 | 6337.436569 | 45261.647381 | 5657.705923 | 39826.798399 | 4978.349800 |
| 8 | 32 | 50545.965009 | 6318.245626 | 44709.781249 | 5588.722656 | 40344.875271 | 5043.109409 |
| 8 | 64 | 48790.447088 | 6098.805886 | 45006.320171 | 5625.790021 | 38843.886924 | 4855.485866 |
| 8 | 128 | 45042.437428 | 5630.304678 | 42824.300598 | 5353.037575 | 38096.229764 | 4762.028720 |
| 16 | 1 | 76460.131028 | 4778.758189 | 64775.412210 | 4048.463263 | 50935.237731 | 3183.452358 |
| 16 | 2 | 80360.842821 | 5022.552676 | 68302.889964 | 4268.930623 | 56025.799617 | 3501.612476 |
| 16 | 4 | 85190.984741 | 5324.436546 | 75670.314795 | 4729.394675 | 60583.391446 | 3786.461965 |
| 16 | 8 | 91987.627435 | 5749.226715 | 81917.146710 | 5119.821669 | 67342.789284 | 4208.924330 |
| 16 | 16 | 91623.765833 | 5726.485365 | 80941.290414 | 5058.830651 | 68125.649954 | 4257.853122 |
| 16 | 32 | 94653.672731 | 5915.854546 | 82717.089400 | 5169.818087 | 67029.553364 | 4189.347085 |
| 16 | 64 | 89349.826281 | 5584.364143 | 78998.200466 | 4937.387529 | 66329.562409 | 4145.597651 |
| 16 | 128 | 75585.669235 | 4724.104327 | 70613.549248 | 4413.346828 | 63373.707315 | 3960.856707 |
| 32 | 1 | 154303.119928 | 4821.972498 | 128920.066709 | 4028.752085 | 100168.289548 | 3130.259048 |
| 32 | 2 | 153228.336226 | 4788.385507 | 125375.162805 | 3917.973838 | 103350.261339 | 3229.695667 |
| 32 | 4 | 162755.318067 | 5086.103690 | 142482.531075 | 4452.579096 | 110844.163253 | 3463.880102 |
| 32 | 8 | 166879.630348 | 5214.988448 | 148158.497139 | 4629.953036 | 114908.373190 | 3590.886662 |
| 32 | 16 | 171952.386511 | 5373.512078 | 148055.784095 | 4626.743253 | 115729.272043 | 3616.539751 |
| 32 | 32 | 164603.981992 | 5143.874437 | 141799.154772 | 4431.223587 | 113853.868249 | 3557.933383 |
| 32 | 64 | 147463.078029 | 4608.221188 | 127093.526394 | 3971.672700 | 109584.884256 | 3424.527633 |
| 32 | 128 | 113637.778124 | 3551.180566 | 109129.135163 | 3410.285474 | 97277.826704 | 3039.932084 |

## 有效 NVLink 带宽

按跨 rank 的 routed 有效负载字节数折算。 集群总量除以 EP 得到单卡平均值。GC 使用 SGLang 对照组的有效工作量和延迟。

| EP | T/rank | GC 总 GB/s | GC 单卡平均 GB/s | SGLang 总 GB/s | SGLang 单卡平均 GB/s | vLLM 总 GB/s | vLLM 单卡平均 GB/s |
| --- | --- | --- | --- | --- | --- | --- | --- |
| 8 | 1 | 9.330514 | 1.166314 | 8.142286 | 1.017786 | 6.558857 | 0.819857 |
| 8 | 2 | 15.948367 | 1.993546 | 13.823802 | 1.727975 | 11.619348 | 1.452419 |
| 8 | 4 | 27.033645 | 3.379206 | 24.460120 | 3.057515 | 20.398554 | 2.549819 |
| 8 | 8 | 45.783038 | 5.722880 | 41.987715 | 5.248464 | 35.620449 | 4.452556 |
| 8 | 16 | 79.376908 | 9.922114 | 70.863227 | 8.857903 | 62.354236 | 7.794280 |
| 8 | 32 | 136.033145 | 17.004143 | 120.326363 | 15.040795 | 108.579196 | 13.572400 |
| 8 | 64 | 235.987104 | 29.498388 | 217.684235 | 27.210529 | 187.878098 | 23.484762 |
| 8 | 128 | 407.531161 | 50.941395 | 387.462090 | 48.432761 | 344.683850 | 43.085481 |
| 16 | 1 | 21.206147 | 1.325384 | 17.965401 | 1.122838 | 14.126841 | 0.882928 |
| 16 | 2 | 37.391759 | 2.336985 | 31.781215 | 1.986326 | 26.068706 | 1.629294 |
| 16 | 4 | 66.104323 | 4.131520 | 58.716717 | 3.669795 | 47.009952 | 2.938122 |
| 16 | 8 | 119.795958 | 7.487247 | 106.681119 | 6.667570 | 87.700859 | 5.481304 |
| 16 | 16 | 220.043392 | 13.752712 | 194.388387 | 12.149274 | 163.610379 | 10.225649 |
| 16 | 32 | 412.871344 | 25.804459 | 360.804973 | 22.550311 | 292.377263 | 18.273579 |
| 16 | 64 | 740.387739 | 46.274234 | 654.610104 | 40.913131 | 549.632795 | 34.352050 |
| 16 | 128 | 1204.556903 | 75.284806 | 1125.319641 | 70.332478 | 1009.943252 | 63.121453 |
| 32 | 1 | 47.635588 | 1.488612 | 39.799475 | 1.243734 | 30.923389 | 0.966356 |
| 32 | 2 | 83.727971 | 2.616499 | 68.508269 | 2.140883 | 56.473286 | 1.764790 |
| 32 | 4 | 161.002972 | 5.031343 | 140.948457 | 4.404639 | 109.650732 | 3.426585 |
| 32 | 8 | 302.859967 | 9.464374 | 268.884090 | 8.402628 | 208.540407 | 6.516888 |
| 32 | 16 | 591.273860 | 18.477308 | 509.103227 | 15.909476 | 397.945587 | 12.435800 |
| 32 | 32 | 1080.417756 | 33.763055 | 930.732797 | 29.085400 | 747.307200 | 23.353350 |
| 32 | 64 | 1889.028199 | 59.032131 | 1628.090628 | 50.877832 | 1403.801815 | 43.868807 |
| 32 | 128 | 2868.633398 | 89.644794 | 2754.818749 | 86.088086 | 2455.648352 | 76.739011 |

## 有效算力

按 Front、routed、shared 与升维矩阵乘法的有效浮点运算量折算。 集群总量除以 EP 得到单卡平均值。GC 使用 SGLang 对照组的有效工作量和延迟。

| EP | T/rank | GC 总 TFLOPS | GC 单卡平均 TFLOPS | SGLang 总 TFLOPS | SGLang 单卡平均 TFLOPS | vLLM 总 TFLOPS | vLLM 单卡平均 TFLOPS |
| --- | --- | --- | --- | --- | --- | --- | --- |
| 8 | 1 | 85.103522 | 10.637940 | 74.265709 | 9.283214 | 59.823266 | 7.477908 |
| 8 | 2 | 146.094611 | 18.261826 | 126.632582 | 15.829073 | 106.438743 | 13.304843 |
| 8 | 4 | 252.004731 | 31.500591 | 228.014608 | 28.501826 | 190.153127 | 23.769141 |
| 8 | 8 | 429.623482 | 53.702935 | 394.008548 | 49.251069 | 334.258759 | 41.782345 |
| 8 | 16 | 744.040149 | 93.005019 | 664.237079 | 83.029635 | 584.477980 | 73.059748 |
| 8 | 32 | 1279.358239 | 159.919780 | 1131.639825 | 141.454978 | 1021.160612 | 127.645077 |
| 8 | 64 | 2227.754695 | 278.469337 | 2054.972788 | 256.871598 | 1773.598248 | 221.699781 |
| 8 | 128 | 3853.065870 | 481.633234 | 3663.319759 | 457.914970 | 3258.866328 | 407.358291 |
| 16 | 1 | 191.767875 | 11.985492 | 162.461704 | 10.153856 | 127.749484 | 7.984343 |
| 16 | 2 | 330.369790 | 20.648112 | 280.798591 | 17.549912 | 230.326500 | 14.395406 |
| 16 | 4 | 578.022104 | 36.126381 | 513.424216 | 32.089014 | 411.059216 | 25.691201 |
| 16 | 8 | 1057.888722 | 66.118045 | 942.074799 | 58.879675 | 774.464776 | 48.404048 |
| 16 | 16 | 1929.560771 | 120.597548 | 1704.592005 | 106.537000 | 1434.699616 | 89.668726 |
| 16 | 32 | 3629.399468 | 226.837467 | 3171.703237 | 198.231452 | 2570.180515 | 160.636282 |
| 16 | 64 | 6518.206302 | 407.387894 | 5763.039388 | 360.189962 | 4838.842891 | 302.427681 |
| 16 | 128 | 10621.563319 | 663.847707 | 9922.863581 | 620.178974 | 8905.495603 | 556.593475 |
| 32 | 1 | 408.098058 | 12.753064 | 340.965425 | 10.655170 | 264.923252 | 8.278852 |
| 32 | 2 | 715.855417 | 22.370482 | 585.730366 | 18.304074 | 482.833960 | 15.088561 |
| 32 | 4 | 1373.764095 | 42.930128 | 1202.648169 | 37.582755 | 935.599115 | 29.237472 |
| 32 | 8 | 2580.262795 | 80.633212 | 2290.800005 | 71.587500 | 1776.692575 | 55.521643 |
| 32 | 16 | 5045.702915 | 157.678216 | 4344.490452 | 135.765327 | 3395.914050 | 106.122314 |
| 32 | 32 | 9227.426839 | 288.357089 | 7949.025963 | 248.407061 | 6382.459445 | 199.451858 |
| 32 | 64 | 16133.962117 | 504.186316 | 13905.325778 | 434.541431 | 11989.702065 | 374.678190 |
| 32 | 128 | 24482.895689 | 765.090490 | 23511.522990 | 734.735093 | 20958.196503 | 654.943641 |


==> anc/draw_flows.py <==
"""Draw the K3 benchmark schedules and CUDA role graph as standalone vector PDFs."""
from pathlib import Path
from math import exp, tanh

import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.patches import Circle, FancyBboxPatch, Polygon, Rectangle

HERE = Path(__file__).resolve().parent
ROOT = HERE.parent if HERE.name == "anc" else HERE
WIDTH = 480
INK = "#172A46"
MUTED = "#4C6074"
GRAPH = "#435974"
SYNC = "#BC631B"
BLUE = ("#2759A0", "#E8F1FC")
VIOLET = ("#6652A8", "#EFEBFB")
TEAL = ("#006F72", "#E0F3EE")
BERRY = ("#A5385B", "#FAE8EE")
GOLD = ("#995413", "#FFF0D9")
META = {"CreationDate": None, "ModDate": None}


def sheet(height):
    fig = plt.figure(figsize=(WIDTH / 72, height / 72))
    ax = fig.add_axes([0, 0, 1, 1], xlim=(0, WIDTH), ylim=(height, 0))
    ax.axis("off")
    return fig, ax


def label(ax, x, y, text, size, color=INK, *, bold=False, align="left"):
    ax.text(x, y, text, ha=align, va="center", color=color, fontsize=size,
            fontweight="bold" if bold else "normal", zorder=5)


def rule(ax, x0, y, x1, color="#CBD7E2", width=0.6):
    ax.plot([x0, x1], [y, y], lw=width, color=color, solid_capstyle="butt", zorder=1)


def arrow(ax, points, color=GRAPH, style="solid", width=1.25):
    """A square elbow and a filled head; line style carries dependency semantics."""
    x, y = zip(*points)
    ax.plot(x, y, color=color, lw=width, linestyle=style,
            solid_capstyle="round", dash_capstyle="round", zorder=3)
    dx, dy = x[-1] - x[-2], y[-1] - y[-2]
    length = (dx * dx + dy * dy) ** 0.5
    dx, dy = dx / length, dy / length
    tip = (x[-1], y[-1])
    back = (tip[0] - 4.5 * dx, tip[1] - 4.5 * dy)
    ax.add_patch(Polygon([tip, (back[0] + 2.15 * dy, back[1] - 2.15 * dx),
                         (back[0] - 2.15 * dy, back[1] + 2.15 * dx)],
                         closed=True, facecolor=color, edgecolor="none", zorder=4))


def station(ax, x, y, w, h, title, detail, tone, *, strong=False, role=None,
            optional=False):
    accent, wash = tone
    fill = accent if strong else wash
    ax.add_patch(FancyBboxPatch((x, y), w, h, boxstyle="round,pad=0,rounding_size=3",
                                linewidth=.8 if optional else .55,
                                linestyle=(0, (3.5, 2.1)) if optional else "solid",
                                edgecolor=accent if optional else mpl.colors.to_rgba(accent, .52),
                                facecolor=fill, zorder=2))
    tx = x + 6
    foreground = "white" if strong else INK
    secondary = "#F2FAF8" if strong else MUTED
    if role is None:
        ty = y + 12
    else:
        label(ax, tx, y + 8.3, f"Role {role}", 7.2,
              "white" if strong else accent, bold=True)
        ty = y + 21
    label(ax, tx, ty, title, 9.0, foreground, bold=True)
    for i, line in enumerate(detail):
        label(ax, tx, ty + 13.5 + i * 10.6, line, 8.1, secondary)


def routed_path(ax):
    """Show the operations within each baseline's DeepGEMM routed call."""
    bg = "#EFF8F5"
    ax.add_patch(FancyBboxPatch((1, 169), 478, 61, boxstyle="round,pad=0,rounding_size=3",
                                facecolor=bg, edgecolor="none", zorder=0))
    label(ax, 8, 179, "Inside Mega MoE", 8.7, TEAL[0], bold=True)
    label(ax, 472, 179, "a = selected route weight", 7.8, MUTED, align="right")
    centers = (40, 118, 197, 279, 359, 439)
    cy = 202
    for x0, x1 in zip(centers, centers[1:]):
        arrow(ax, [(x0+18, cy), (x1-18, cy)], "#6EAA9E", width=.85)
    for x, direction in ((centers[0], 1), (centers[-1], -1)):
        single = x - 8*direction
        bank = x + 8*direction
        for dy in (-6, 0, 6):
            ax.plot((single, bank), (cy, cy+dy), color=TEAL[0], lw=.85, zorder=2)
            ax.add_patch(Circle((bank, cy+dy), 1.95, fc=TEAL[0], ec="none", zorder=3))
        ax.add_patch(Circle((single, cy), 2.25, fc=TEAL[0], ec="none", zorder=3))
    for x, nrows, ncols in ((centers[1], 2, 5), (centers[4], 4, 3)):
        for r in range(nrows):
            for c in range(ncols):
                ax.add_patch(Rectangle((x+(c-ncols/2)*3.8, cy+(r-nrows/2)*3.8),
                                       3.2, 3.2, fc=TEAL[0] if (c+r)%3 else "#4FA899", lw=0))
    # The gate component uses beta * tanh(g/beta) * sigmoid(g), as in Eq. 1.
    x = centers[2]
    samples = [i*.1 for i in range(-40,41)]
    ax.plot([x-6+g*1.6 for g in samples],
            [cy+2-2.7*(4*tanh(g/4)/(1+exp(-g))) for g in samples],
            color=VIOLET[0], lw=1.6)
    label(ax, x+3, cy, "×a", 8.5, VIOLET[0], bold=True)
    x = centers[3]
    for i, h in enumerate((2.5, 5, 7.5, 10, 12.5)):
        ax.add_patch(Rectangle((x-9+i*3.8, cy+5-h), 2.8, h, fc=TEAL[0], lw=0))
    for x, title in zip(centers, ("EP dispatch", "Routed W1", "SiTU × a", "FP8 requantize",
                                 "Routed W2", "Return + sum")):
        label(ax, x, 220, title, 8.1, INK, align="center")


def baseline(sglang):
    fig, ax = sheet(232)
    name = "SGLang" if sglang else "vLLM"
    label(ax, 2, 10, f"{name} Mega MoE K3", 14, bold=True)
    label(ax, 478, 10, "Input X   ·   BF16, 7168 channels", 8.4, MUTED, align="right")
    rule(ax, 2, 23, 478)
    label(ax, 2, 35, "MAIN STREAM", 7.6, BLUE[0], bold=True)
    xs, ws = (27, 148, 275, 381), (105, 111, 90, 97)
    y, h, mid = 46, 49, 70.5
    if sglang:
        boxes = [
            ("Merged front", ("Gate + latent down", "Top16 + latent cast"), VIOLET),
            ("Routed Mega MoE", ("Stage FP8 / K32", "Dispatch + experts"), TEAL),
            ("Routed output", ("RMSNorm", "BF16 up projection"), BLUE),
            ("Add outputs", ("Routed U + shared S", "Then add prefix P"), BLUE),
        ]
    else:
        boxes = [
            ("Router", ("Gate logits", "Top16 IDs + weights"), VIOLET),
            ("Routed Mega MoE", ("Stage FP8 / K32", "Dispatch + experts"), TEAL),
            ("Shared experts", ("X → W1 → SiTU", "W2 produces S"), BERRY),
            ("Project + add", ("RMSNorm → up + S", "Then add prefix P"), BLUE),
        ]
    for i, (title, details, tone) in enumerate(boxes):
        station(ax, xs[i], y, ws[i], h, title, details, tone, strong=(i == 1 or (not sglang and i == 2)))
        if i:
            arrow(ax, [(xs[i-1] + ws[i-1] + .5, mid), (xs[i] - 1, mid)])
    label(ax, 6, mid - 10, "X", 8.2, MUTED, bold=True)
    ax.add_patch(Circle((9, mid), 1.85, color=GRAPH, zorder=4))
    arrow(ax, [(9, mid), (xs[0] - 1, mid)])
    sy, sh, smid = 119, 41, 139.5
    if sglang:
        label(ax, 148, 108, "AUXILIARY STREAM", 7.6, BERRY[0], bold=True)
        station(ax, 148, sy, 151, sh, "Shared experts", ("X → BF16 W1 → SiTU → W2",), BERRY, strong=True)
        arrow(ax, [(80, y+h+.5), (80, smid), (147, smid)], SYNC)
        arrow(ax, [(299.5, smid), (429, smid), (429, y+h+1)], SYNC)
        label(ax, 87, smid-7, "Front ready", 7.6, GOLD[0])
        label(ax, 422, smid-7, "Shared S ready", 7.6, GOLD[0], align="right")
    else:
        label(ax, 27, 108, "AUXILIARY STREAM", 7.6, VIOLET[0], bold=True)
        station(ax, 27, sy, 105, sh, "Latent down", ("X → BF16 latent",), VIOLET)
        arrow(ax, [(9, mid+1), (9, smid), (26, smid)], SYNC)
        arrow(ax, [(132.5, smid), (204, smid), (204, y+h+1)], SYNC)
        label(ax, 198, smid-7, "Latent ready", 7.6, GOLD[0], align="right")
        # The evaluated wrapper folds S into the BF16 projection, then adds P.
        rule(ax, 275, 118, 478, "#B7CBE4")
        label(ax, 275, 130, "Output projection", 8.2, BLUE[0], bold=True)
        label(ax, 275, 144, "The shared result S is the addend", 8.3)
        label(ax, 275, 155, "of the routed up projection (β = 1).", 8.3)
    routed_path(ax)
    return fig


def role_graph():
    fig, ax = sheet(220)
    label(ax, 2, 11, "GC-MoE K3", 14, bold=True)
    label(ax, 478, 11, "Positive physical token count", 8.4, MUTED, align="right")
    rule(ax, 2, 24, 478)
    ax.add_patch(Rectangle((0, 34), 480, 65, facecolor="#EFF4FC", edgecolor="none"))
    ax.add_patch(Rectangle((0, 129), 480, 65, facecolor="#EAF6F1", edgecolor="none"))
    for y, name, tone in [(35, "Compute", BLUE), (130, "Comm.", TEAL)]:
        ax.add_patch(Rectangle((0, y), 2.8, 63, facecolor=tone[0], edgecolor="none"))
        label(ax, 8, y+25, name, 8.5, tone[0], bold=True)
        label(ax, 8, y+37.5, "context", 8.2, tone[0])
    xs = (60, 164, 283, 399)
    ws = (87, 100, 99, 78)
    ty, by, h = 39, 134, 55
    nodes = [
        (0, ty, 1, "Front", ("Gate + down", "FP8 latent"), VIOLET),
        (1, ty, 4, "Compute", ("Shared + routed", "W1 and W2"), TEAL),
        (2, ty, 5, "Finalize", ("Combine, norm", "and up projection"), BLUE),
        (3, ty, 6, "Reduce", ("Sum split-K", "partials + add"), BLUE),
        (0, by, 2, "Router", ("Top16 IDs", "and weights"), VIOLET),
        (1, by, 3, "Dispatch", ("Publish routes", "and pull blocks"), TEAL),
        (2, by, 7, "Routed Assist", ("Claim routed", "W1 / W2 tasks"), TEAL),
    ]
    for col, y, idx, name, details, color in nodes:
        station(ax, xs[col], y, ws[col], h, name, details, color,
                strong=idx in (4, 5), role=idx, optional=idx in (6, 7))
    def right_edge(a, b, y, *, conditional=False):
        arrow(ax, [(xs[a]+ws[a]+.5, y+h/2), (xs[b]-1, y+h/2)],
              SYNC if conditional else GRAPH, (0, (4, 2.4)) if conditional else "solid")
    right_edge(0, 1, ty)
    right_edge(1, 2, ty)
    right_edge(2, 3, ty, conditional=True)
    right_edge(0, 1, by)
    right_edge(1, 2, by, conditional=True)
    arrow(ax, [(104, ty+h+.5), (104, by-1)])
    arrow(ax, [(181, by-.5), (181, ty+h+1)], TEAL[0], (0, (1, 2.2)), 1.4)
    label(ax, 175, 115, "W1 block ready", 7.5, TEAL[0], align="right")
    arrow(ax, [(249, by-.5), (249, 115), (311, 115), (311, ty+h+1)])
    label(ax, 280, 107.7, "Without Assist", 7.45, MUTED, align="center")
    arrow(ax, [(353, by-.5), (353, ty+h+1)], SYNC, (0, (4, 2.4)))
    label(ax, 359, 115, "With Assist", 7.45, GOLD[0])
    for x, text, color, style in [(5, "Graph dependency", GRAPH, "solid"),
                                  (157, "Workspace readiness", TEAL[0], (0, (1, 2.2))),
                                  (325, "Conditional graph edge", SYNC, (0, (4, 2.4)))]:
        arrow(ax, [(x, 209), (x+20, 209)], color, style)
        label(ax, x+26, 209, text, 8.2)
    return fig


if __name__ == "__main__":
    mpl.rcParams.update({"font.family": "DejaVu Sans", "pdf.fonttype": 42})
    for name, fig in [("sglang_flow", baseline(True)), ("vllm_flow", baseline(False)),
                      ("role_graph", role_graph())]:
        fig.savefig(ROOT / "figures" / (name + ".pdf"), metadata=META)
        plt.close(fig)

